Climbing the Design Ladder: Sequential Knowledge Distillation for Early-Stage Circuit Timing Prediction

Integrated circuit design involves multiple design stages: logic synthesis, floorplanning, placement, and routing, with each stage taking hours to weeks to complete. Discovering timing violations late in this flow forces costly iterations back to earlier stages, wasting computational resources and delaying product launches. While predicting post-routing timing from early-stage data could prevent these failures, existing machine learning approaches struggle with the massive abstraction gap between post-synthesis logical descriptions and post-routing physical layouts. We propose STEP-KD (Sequential Timing Evaluation via Progressive Knowledge Distillation), which leverages intermediate design stages as ``stepping stones'' for progressive knowledge transfer rather than attempting direct prediction. STEP-KD trains teacher models at the post-routing, post-placement, and post-floorplan stages, then sequentially distills their knowledge to a post-synthesis student model through representation alignment. Experiments on diverse circuits demonstrate that STEP-KD reduces timing prediction error compared to direct distillation and supervised baselines, and in most settings compared to the industry-standard Static Timing Analysis (STA) tool. STEP-KD reduces the weighted mean absolute percentage error of Total Negative Slack prediction to 19.78\%, compared with 74.84\% for STA. Our proposed method is step forward to identify timing problems earlier, avoiding expensive late-stage redesigns.

==> scripts/depth.py <==
"""Figure 4: projection-depth ablation of Direct KD (PR teacher). Usage: python depth.py  (builds every dataset)"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt, seaborn as sns
from results import DATASETS
sns.set_style("whitegrid"); sns.set_context("paper", font_scale=1.3)

layers = [2, 4, 6, 8, 10]   # depth=2 is the default Direct KD (PR teacher)
panels = [('tns r2', 'TNS R² Score (%)', 'TNS R² vs. Network Depth', '#3498db'),
          ('wns r2', 'WNS R² Score (%)', 'WNS R² vs. Network Depth', '#ff8c00')]

for ds, RES in DATASETS.items():
    step = RES['PS_KD_PF_PP_PR']
    fig, axes = plt.subplots(1, 2, figsize=(15, 6.5))
    for ax, (key, ylab, title, c) in zip(axes, panels):
        m = np.array([100*RES[f'depth{d}'][key][0] for d in layers]); s = np.array([100*RES[f'depth{d}'][key][1] for d in layers])
        sm, ss = 100*step[key][0], 100*step[key][1]
        lo, hi = min((m - s).min(), sm - ss), max((m + s).max(), sm + ss)
        pad = 0.12 * (hi - lo)
        ax.errorbar(layers, m, yerr=s, marker='o', markersize=14, linewidth=3, capsize=6, elinewidth=2,
                    color=c, alpha=0.85, label='Direct KD (PR teacher)')
        b = int(np.argmax(m))
        ax.scatter(layers[b], m[b], s=450, color='gold', edgecolor='black', linewidth=2.5, zorder=5, marker='*',
                   label='Best Direct KD')
        ax.axhline(sm, color='green', ls='--', lw=2.5, alpha=0.8)
        ax.axhspan(sm - ss, sm + ss, color='green', alpha=0.10, lw=0)
        ax.text(1.6, sm + ss + pad*0.1, f'STEP-KD ({sm:.2f})', fontsize=18, va='bottom', color='green', fontweight='bold')
        ax.set_xlabel('Number of Layers in Projection Network', fontsize=18, fontweight='bold')
        ax.set_ylabel(ylab, fontsize=20, fontweight='bold'); ax.set_title(title, fontsize=20, fontweight='bold')
        ax.set_xticks(layers); ax.set_ylim(lo - pad, min(hi + 2*pad, 100)); ax.grid(True, alpha=0.3)
    h, l = axes[0].get_legend_handles_labels()
    fig.legend(h, l, loc='upper center', ncol=2, fontsize=17, frameon=False, bbox_to_anchor=(0.5, 1.05))
    plt.tight_layout(rect=(0, 0, 1, 0.96))
    for ext in ('png', 'pdf'):
        plt.savefig(f'direct_kd_depth_analysis_r2_{ds}.{ext}', dpi=300, bbox_inches='tight')
    plt.close(fig)


==> scripts/granularity.py <==
"""Figure 3: multi-granularity KD ablation. Usage: python granularity.py  (builds every dataset)"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt, seaborn as sns
from results import DATASETS
sns.set_style("whitegrid"); sns.set_context("paper", font_scale=1.3)

# Each variant distills a SINGLE granularity from the PF/PP/PR teachers; "All" = full STEP-KD.
variants = [('Graph\nonly', 'gran_graph'), ('Subgraph\nonly', 'gran_subgraph'),
            ('Node\nonly', 'gran_node'), ('All\n(STEP-KD)', 'gran_all')]
colors = ['#e74c3c', '#9b59b6', '#f39c12', '#2ecc71']
panels = [('tns r2', 'TNS R² Score (%)', 'TNS R²\n(Higher is Better)'),
          ('tns wpe', 'TNS WMAPE (%)', 'TNS WMAPE\n(Lower is Better)'),
          ('wns r2', 'WNS R² Score (%)', 'WNS R²\n(Higher is Better)'),
          ('wns wpe', 'WNS WMAPE (%)', 'WNS WMAPE\n(Lower is Better)')]
x = np.arange(len(variants)); width = 0.6

for ds, RES in DATASETS.items():
    fig, axes = plt.subplots(2, 2, figsize=(16, 11))
    for ax, (key, ylab, title) in zip(axes.flat, panels):
        m = np.array([100*RES[k][key][0] for _, k in variants]); s = np.array([100*RES[k][key][1] for _, k in variants])
        nokd = 100*RES['PS_QoR'][key][0]
        top = max((m + s).max(), nokd) * 1.18
        bars = ax.bar(x, m, width, yerr=s, color=colors, alpha=0.8, edgecolor='black', linewidth=1.5,
                      capsize=5, error_kw={'linewidth': 2})
        line = ax.axhline(nokd, color='gray', ls='--', lw=2.5, alpha=0.9, label='No KD baseline')
        for b, v, e in zip(bars, m, s):
            ax.text(b.get_x() + b.get_width()/2, v + e + top*0.015, f'{v:.1f}%', ha='center', va='bottom',
                    fontsize=18, fontweight='bold')
        ax.set_ylabel(ylab, fontsize=18, fontweight='bold'); ax.set_title(title, fontsize=18, fontweight='bold')
        ax.set_xticks(x); ax.set_xticklabels([l for l, _ in variants], fontsize=18)
        ax.set_ylim(0, top); ax.grid(axis='y', alpha=0.3)
    fig.legend(handles=[line], loc='upper center', fontsize=18, frameon=False, bbox_to_anchor=(0.5, 1.03))
    plt.tight_layout(rect=(0, 0, 1, 0.97))
    for ext in ('png', 'pdf'):
        plt.savefig(f'multigranularity_ablation_{ds}.{ext}', dpi=300, bbox_inches='tight')
    plt.close(fig)


==> scripts/make_tables.py <==
"""Generate LaTeX tables for each dataset: tables_<dataset>.tex.
Preamble needs: booktabs, multirow, graphicx, amsmath, colortbl (xcolor is loaded by acmart)."""
from results import DATASETS

MET = ['r2', 'wpe', 'rse']; HIGHER = {'r2': True, 'wpe': False, 'rse': False, 'mae': False}
HDR3 = r"R$^2$ (\%) $\uparrow$ & WMAPE (\%) $\downarrow$ & RSE (\%) $\downarrow$"
DSNAME = {'heldout': 'held-out test set', 'openllm_rtl': 'OpenLLM-RTL benchmark'}

def f(v, bold=False, scale=True):
    """Classic style: 93.52 ± 2.13"""
    m, s = (100*v[0], 100*v[1]) if scale else v
    return f"$\\mathbf{{{m:.2f} \\pm {s:.2f}}}$" if bold else f"${m:.2f} \\pm {s:.2f}$"

def fs(v, bold=False):
    """Compact style: 93.52 with a small ±2.13 beside it (used in Table 1)."""
    m, s = 100*v[0], 100*v[1]
    num = f"{m:.2f}".replace('-', '$-$')
    mm = f"\\textbf{{{num}}}" if bold else num
    return f"{mm}\\,{{\\scriptsize\\textcolor{{gray}}{{$\\pm${s:.2f}}}}}"

def best(R, keys, col):
    vals = [R[k][col][0] for k in keys]
    b = max(vals) if HIGHER[col.split()[1]] else min(vals)
    return {k for k, v in zip(keys, vals) if abs(v - b) < 1e-12}

def build(ds):
    R = DATASETS[ds]; sfx = '' if ds == 'heldout' else '-olr'; name = DSNAME[ds]
    out = [f"% Tables for the {name}. Requires: booktabs, multirow, graphicx, amsmath, colortbl"]

    # ---------------- Table 1 (redesigned) ----------------
    out.append(r"""%% ===================== Table 1 =====================
\begin{table*}[t]
\centering
\caption{Teacher models vs.\ STA for predicting post-routing timing from intermediate design stages (%s). Shaded rows are learned teachers; the better of each STA/teacher pair is in bold.$^\dagger$The PR teacher receives post-routing slack as an input feature, so its near-perfect score is expected and shown only for completeness.}
\label{tab:teachers%s}
\setlength{\tabcolsep}{7pt}
\renewcommand{\arraystretch}{1.15}
\begin{tabular}{llcccccc}
\toprule
 & & \multicolumn{3}{c}{\textbf{TNS}} & \multicolumn{3}{c}{\textbf{WNS}} \\
\cmidrule(lr){3-5}\cmidrule(lr){6-8}
Stage & Predictor & %s & %s \\
\midrule""" % (name, sfx, HDR3, HDR3))
    for i, (st, sta, t) in enumerate([('PF', 'PF_STA', 'PF_QoR'), ('PP', 'PP_STA', 'PP_QoR'), ('PR', 'PR_STA', 'PR_QoR')]):
        pb = {f'{m} {c}': best(R, [sta, t], f'{m} {c}') for m in ('tns', 'wns') for c in MET}
        c1 = [fs(R[sta][f'{m} {c}'], sta in pb[f'{m} {c}'] and st != 'PR') for m in ('tns', 'wns') for c in MET]
        c2 = [fs(R[t][f'{m} {c}'], t in pb[f'{m} {c}'] and st != 'PR') for m in ('tns', 'wns') for c in MET]
        tlabel = r"Teacher$^\dagger$" if st == 'PR' else "Teacher"
        out.append(" & STA & " + " & ".join(c1) + r" \\")
        out.append(r"\rowcolor{gray!12} \multirow{-2}{*}{\textbf{%s}} & %s & " % (st, tlabel) + " & ".join(c2) + r" \\")
        if i < 2: out.append(r"\midrule")
    out.append(r"""\bottomrule
\end{tabular}
\end{table*}
""")

    # ---------------- Table 2 ----------------
    t2 = [('STA', 'PS_STA'), ('No KD', 'PS_QoR'),
          ('Direct KD (PR teacher)', 'PS_KD_PR'), ('Direct KD (PP teacher)', 'PS_KD_PP'), ('Direct KD (PF teacher)', 'PS_KD_PF'),
          ('STEP-KD w/o intermediate KD', 'PS_KD_PF|PP|PR'), ('STEP-KD', 'PS_KD_PF_PP_PR')]
    keys = [k for _, k in t2]
    out.append(r"""%% ===================== Table 2 =====================
\begin{table*}[t]
\centering
\caption{Performance of methods taking post-synthesis inputs and predicting post-routing timing (%s). Direct KD distills from a single teacher (stage in parentheses). STEP-KD w/o intermediate KD aligns the student to independently trained PF, PP and PR teachers; STEP-KD uses teachers that were themselves distilled from the next stage (PR$\rightarrow$PP$\rightarrow$PF). Best in bold.}
\label{tab:main%s}
\resizebox{\textwidth}{!}{%%
\begin{tabular}{lcccccc}
\toprule
 & \multicolumn{3}{c}{TNS} & \multicolumn{3}{c}{WNS} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
Method & %s & %s \\
\midrule""" % (name, sfx, HDR3, HDR3))
    bests = {f'{m} {c}': best(R, keys, f'{m} {c}') for m in ('tns', 'wns') for c in MET}
    for nm, k in t2:
        if k in ('PS_KD_PR', 'PS_KD_PF|PP|PR'): out.append(r"\midrule")
        out.append(f"{nm} & " + " & ".join(f(R[k][f'{m} {c}'], k in bests[f'{m} {c}']) for m in ('tns', 'wns') for c in MET) + r" \\")
    out.append(r"""\bottomrule
\end{tabular}}
\end{table*}
""")

    # ---------------- Table 3: intermediate KD ----------------
    t3 = [('PP', 'Independent (no KD)', 'PP_QoR'), ('PP', 'KD from PR', 'PP_KD_PR'),
          ('PF', 'Independent (no KD)', 'PF_QoR'), ('PF', r'KD from PP (PR$\rightarrow$PP)', 'PF_KD_PP_PR'),
          ('PS', 'STEP-KD w/o intermediate KD', 'PS_KD_PF|PP|PR'), ('PS', 'STEP-KD', 'PS_KD_PF_PP_PR')]
    out.append(r"""%% ===================== Table 3: intermediate KD =====================
\begin{table*}[t]
\centering
\caption{Effect of intermediate knowledge distillation (%s). At each stage we compare a model trained without distillation from later stages against one distilled along the design ladder. At PS both variants align to PF, PP and PR teachers one at a time; they differ only in whether those teachers were themselves distilled. Better of each pair in bold.}
\label{tab:intermediate%s}
\resizebox{\textwidth}{!}{%%
\begin{tabular}{llcccccc}
\toprule
 & & \multicolumn{3}{c}{TNS} & \multicolumn{3}{c}{WNS} \\
\cmidrule(lr){3-5}\cmidrule(lr){6-8}
Stage & Training & %s & %s \\
\midrule""" % (name, sfx, HDR3, HDR3))
    for i in range(0, len(t3), 2):
        pair = [t3[i][2], t3[i+1][2]]
        pb = {f'{m} {c}': best(R, pair, f'{m} {c}') for m in ('tns', 'wns') for c in MET}
        for j in (0, 1):
            st, nm, k = t3[i+j]
            lab = (r"\multirow{2}{*}{%s}" % st) if j == 0 else ""
            out.append(f"{lab} & {nm} & " + " & ".join(f(R[k][f'{m} {c}'], k in pb[f'{m} {c}']) for m in ('tns', 'wns') for c in MET) + r" \\")
        if i < len(t3) - 2: out.append(r"\midrule")
    out.append(r"""\bottomrule
\end{tabular}}
\end{table*}
""")

    # ---------------- Appendix tables ----------------
    AMET = ['r2', 'wpe', 'rse', 'mae']
    def appendix(label, caption, rows, first_col):
        ks = [k for _, k in rows]
        b = {f'{m} {c}': best(R, ks, f'{m} {c}') for m in ('tns', 'wns') for c in AMET}
        s = [r"""\begin{table*}[t]
\centering
\caption{%s}
\label{%s}
\resizebox{\textwidth}{!}{%%
\begin{tabular}{lcccccccc}
\toprule
 & \multicolumn{4}{c}{TNS} & \multicolumn{4}{c}{WNS} \\
\cmidrule(lr){2-5}\cmidrule(lr){6-9}
%s & %s & MAE $\downarrow$ & %s & MAE $\downarrow$ \\
\midrule""" % (caption, label, first_col, HDR3, HDR3)]
        for nm, k in rows:
            s.append(f"{nm} & " + " & ".join(f(R[k][f'{m} {c}'], k in b[f'{m} {c}'], scale=(c != 'mae')) for m in ('tns', 'wns') for c in AMET) + r" \\")
        s.append(r"""\bottomrule
\end{tabular}}
\end{table*}
""")
        return "\n".join(s)

    out.append("% ===================== Appendix: granularity =====================")
    out.append(appendix(f'tab:app-granularity{sfx}',
        rf'Complete results for the multi-granularity ablation on the {name} (Figure~\ref{{fig:multigranularity_ablation{sfx}}}). Each variant distills from the same PF, PP and PR teachers as STEP-KD but aligns only the listed granularity; \emph{{All}} is the full STEP-KD. No KD is included for reference. MAE is in the units of the slack labels. Best in bold.',
        [('No KD (reference)', 'PS_QoR'), ('Graph only', 'gran_graph'), ('Subgraph only', 'gran_subgraph'),
         ('Node only', 'gran_node'), ('All (STEP-KD)', 'gran_all')], 'KD granularity'))
    out.append("% ===================== Appendix: depth =====================")
    out.append(appendix(f'tab:app-depth{sfx}',
        rf'Complete results for the projection-depth ablation of Direct KD from the PR teacher on the {name} (Figure~\ref{{fig:depth{sfx}}}). The 2-layer setting is the default Direct KD (PR teacher) of Table~\ref{{tab:main{sfx}}}. STEP-KD is included for reference. Best in bold.',
        [('2', 'depth2'), ('4', 'depth4'), ('6', 'depth6'), ('8', 'depth8'), ('10', 'depth10'),
         (r'STEP-KD ($3 \times 2$ layers)', 'PS_KD_PF_PP_PR')], 'Projection layers'))
    open(f'tables_{ds}.tex', 'w').write("\n".join(out))

for ds in DATASETS: build(ds)


==> scripts/results.py <==
"""Reproduced results. Each metric: (mean, std). r2/wpe/rse are fractions; mae in raw units."""
def R(tr2, twpe, trse, tmae, wr2, wwpe, wrse, wmae):
    return {'tns r2': tr2, 'tns wpe': twpe, 'tns rse': trse, 'tns mae': tmae,
            'wns r2': wr2, 'wns wpe': wwpe, 'wns rse': wrse, 'wns mae': wmae}

RES = {
# ---- STA ----
'PS_STA': R((-0.4549429416656494,0.03111936043842363),(0.748434865474701,0.00595225260762468),(1.4549429416656494,0.03111936043842363),(5072.45029296875,106.68199315831491),
            (0.5347916096448898,0.14715936406852934),(0.3559125065803528,0.015326329177592149),(0.4652083911001682,0.14715936312261135),(32.248431491851804,2.3236487283315257)),
'PF_STA': R((0.14153116941452026,0.02421862540939561),(0.5738970279693604,0.0058133710421896636),(0.8584688305854797,0.02421862540939561),(3889.310510253906,73.87230839724573),
            (0.7559029281139373,0.056325436667243885),(0.30291226506233215,0.009114691517714053),(0.24409706518054008,0.056325426940315955),(27.431141948699953,1.5398018084165137)),
'PP_STA': R((-0.050555679202079776,0.03817595032838666),(0.6356762409210205,0.009138175869406613),(1.0505556792020798,0.03817595032838666),(4307.5382080078125,67.71441212618865),
            (0.7735639154911041,0.056496049522855966),(0.2971005618572235,0.010573224692538538),(0.22643608190119266,0.05649604881555271),(26.905374622344972,1.6032211534562946)),
'PR_STA': R((1.0,0.0),(0.0,0.0),(0.0,0.0),(0.0,0.0),(1.0,0.0),(0.0,0.0),(0.0,0.0),(0.0,0.0)),
# ---- No KD (teachers at PF/PP/PR, baseline at PS) ----
'PF_QoR': R((0.9351670563220977,0.02130039262864149),(0.20664302110671998,0.01718286024536668),(0.064832947216928,0.02130038834051471),(1389.5557739257813,134.959012811194),
            (0.8200167864561081,0.07119728032506083),(0.2494391083717346,0.010331910555623236),(0.17998321838676928,0.07119728120291745),(22.311902046203613,1.5407446115590566)),
'PS_QoR': R((0.8316936999559402,0.04062270968163673),(0.38746303915977476,0.022000388683491155),(0.16830629855394363,0.04062270986985339),(2604.4269409179688,180.33725250766958),
            (0.5092681348323822,0.14371640869764685),(0.4057211011648178,0.019136764237174947),(0.49073186218738557,0.14371640797548862),(36.29487228393555,2.668507977349451)),
'PP_QoR': R((0.9398908346891404,0.021348025603264542),(0.1960921913385391,0.015169523745367019),(0.06010915972292423,0.021348022233151964),(1318.8021911621095,123.68522433054412),
            (0.8058566123247146,0.0609340564040029),(0.2662553623318672,0.00942433416222604),(0.19414338730275632,0.06093404836952154),(23.814381504058836,1.5336928982443594)),
'PR_QoR': R((0.9994174391031265,0.00025951117671746757),(0.017358503537252545,0.0014947088574752652),(0.0005825553875183686,0.0002595119928892685),(116.71461944580078,11.461563414677892),
            (0.99979008436203,9.95017919145625e-05),(0.007711693528108299,0.000984874119620534),(0.00020990521952626295,9.949746722510337e-05),(0.6878361731767655,0.08062158122819506)),
# ---- Direct KD ----
'PS_KD_PR': R((0.8876068681478501,0.031297801212830594),(0.24046137034893036,0.015080797945232595),(0.11239311918616295,0.03129779861627209),(1619.628350830078,126.85194661984832),
              (0.5756833136081696,0.16512725052473673),(0.33542690724134444,0.018786866536212775),(0.42431668788194654,0.1651272548550526),(30.116493797302248,2.5016325714184475)),
'PS_KD_PF': R((0.9021058589220047,0.033691827106804184),(0.23645856231451035,0.015441053193981109),(0.09789414387196302,0.033691826620891714),(1592.8833312988281,130.81206255447418),
              (0.5915860086679459,0.1722473288008699),(0.34121130406856537,0.019203582478203914),(0.4084139958024025,0.17224733002919476),(30.635608005523682,2.549916890958296)),
'PS_KD_PP': R((0.8905306756496429,0.03706551536789139),(0.2448504999279976,0.018373428640064176),(0.10946932937949896,0.03706551873711881),(1649.6854125976563,151.6733830208272),
              (0.5664312213659286,0.16466462976971688),(0.33803923428058624,0.01681143165605699),(0.43356878235936164,0.16466463076535404),(30.346194458007812,2.3283737222619383)),
# ---- Intermediate KD (teachers distilled from later stages) ----
'PP_KD_PR': R((0.9544468224048615,0.01186470101559804),(0.17286155968904496,0.010235574082465919),(0.04555317722260952,0.011864705328581157),(1164.253240966797,87.41798780493541),
              (0.8029714405536652,0.046829212072487116),(0.27818570882081983,0.009217843988339856),(0.19702856317162515,0.04682921843353213),(24.95841121673584,1.4347570201243793)),
'PF_KD_PP_PR': R((0.9462004959583282,0.021866111397475168),(0.17430516108870506,0.016212989538452245),(0.05379950124770403,0.021866108345913002),(1184.5964904785155,137.03961277296597),
                 (0.8108339905738831,0.07672734566318251),(0.22675030156970025,0.014360601505147398),(0.1891660038381815,0.07672735047574504),(20.55493507385254,2.0604055107611816)),
# ---- STEP-KD ----
'PS_KD_PF_PP_PR': R((0.9215164989233017,0.02948229122119189),(0.19778478592634202,0.015444829138110279),(0.0784835010766983,0.02948229205693721),(1329.9996032714844,125.65560183874442),
                    (0.6226831763982773,0.13822594257704426),(0.2760927900671959,0.013820488507441886),(0.3773168236017227,0.1382259385282521),(24.654456424713135,1.830390215553384)),
'PS_KD_PF|PP|PR': R((0.8669787049293518,0.033629929681905354),(0.3018146440386772,0.01788196042680919),(0.1330213014036417,0.033629924473694214),(2028.7224182128907,148.66401383175614),
                    (0.6115056872367859,0.1344089331282442),(0.3036851122975349,0.013315916005557153),(0.3884943135082722,0.1344089326047569),(27.11305465698242,1.8184945819948477)),
# ---- Depth ablation (Direct KD from PR); depth=2 is the default PS_KD_PR ----
'depth4': R((0.8844686597585678,0.028892039772026958),(0.2475888893008232,0.012198181088259019),(0.11553134098649025,0.028892031108378364),(1673.5288696289062,108.71800080205479),
            (0.5496520578861237,0.135265537336559),(0.3183793529868126,0.01298136380756932),(0.4503479428589344,0.13526554514995323),(28.762860202789305,1.8564229312493596)),
'depth6': R((0.8846448332071304,0.04160468272149495),(0.25471859574317934,0.01780532289576942),(0.11535516567528248,0.04160467866229754),(1730.3450317382812,159.76304453311795),
            (0.5782667428255082,0.1855890105984013),(0.31997682601213456,0.020458787870814826),(0.4217332497239113,0.18558900411778836),(29.005210304260252,2.89714249581725)),
'depth8': R((0.8809739381074906,0.038355838654430104),(0.23808157071471214,0.01862658780459222),(0.1190260648727417,0.03835584245342244),(1625.5046691894531,158.0103416329598),
            (0.49279707968235015,0.1514727944641173),(0.3541278913617134,0.017839599645787057),(0.5072029173374176,0.15147279510023293),(32.48572177886963,2.6537231120259333)),
'depth10': R((0.9041714012622833,0.0290844403863939),(0.20955689772963523,0.011951404746623357),(0.09582859463989735,0.029084442017555324),(1423.4867919921876,99.74074529605404),
             (0.5318613469600677,0.13558398404505817),(0.30920681953430174,0.015377804555706812),(0.46813863813877105,0.1355839860142343),(28.160203552246095,2.015927767344984)),
# ---- Granularity ablation (single granularity KD) ----
'gran_graph': R((0.9073691546916962,0.027764342297870146),(0.24065378978848456,0.01273790804395038),(0.09263084791600704,0.02776434485241189),(1617.5492919921876,110.01757949823698),
                (0.6066507309675216,0.13252553556916633),(0.30994031578302383,0.012514328153400478),(0.39334926903247835,0.13252553188303476),(27.668832111358643,1.7479358985324096)),
'gran_subgraph': R((0.49722839891910553,0.039785448984252056),(0.5636063635349273,0.01577039740178258),(0.5027715981006622,0.03978544849922809),(3786.6570556640627,155.3009186001721),
                   (0.54054574072361,0.11190463736829535),(0.41545113176107407,0.010670743345423058),(0.4594542637467384,0.11190463393438967),(37.07682437896729,1.811132216126042)),
'gran_node': R((0.8984193414449692,0.03217482139600821),(0.2695188373327255,0.019224305972302687),(0.10158065892755985,0.03217481596661332),(1812.1265808105468,158.14501713956258),
               (0.6057686537504197,0.13263731340570598),(0.3117295041680336,0.013774346757429636),(0.3942313492298126,0.1326373090750167),(27.83053102493286,1.8624127401815394)),
}
RES['depth2'] = RES['PS_KD_PR']
RES['gran_all'] = RES['PS_KD_PF_PP_PR']

# sanity: R2 + RSE == 1
for k, v in RES.items():
    for m in ('tns', 'wns'):
        assert abs(v[f'{m} r2'][0] + v[f'{m} rse'][0] - 1) < 1e-4, (k, m)

# =====================================================================
# OpenLLM-RTL benchmark (the *_aspdac runs)
# =====================================================================
RES_OLR = {
'PS_STA': R((0.5657517522573471,0.004953122316359384),(0.41835720390081405,0.004320105669880184),(0.43424825370311737,0.004953119916423262),(221.75365447998047,2.130046438402087),
            (0.8311514437198639,0.006848635355307428),(0.3371144026517868,0.003921220525680362),(0.16884855553507805,0.006848632960817688),(17.322840213775635,0.1501549540847756)),
'PF_STA': R((0.5666111826896667,0.004756933309831427),(0.4018424153327942,0.0033479777821707815),(0.43338881582021715,0.004756939669045781),(212.92144088745118,1.7103290292498825),
            (0.8972075700759887,0.003535016898825151),(0.2705687269568443,0.0035236393889645852),(0.1027924284338951,0.003535010984951841),(13.84981837272644,0.14025702052708267)),
'PP_STA': R((0.5280760824680328,0.006665435595147241),(0.6124652028083801,0.005314761994263597),(0.4719239309430122,0.0066654402802460285),(324.5181457519531,2.0851022517376494),
            (0.6577481269836426,0.01269360778133043),(0.4828263908624649,0.004469106113547401),(0.3422518730163574,0.012693613562879557),(24.71505250930786,0.15349098872582023)),
'PR_STA': R((0.9999998211860657,0.0),(0.00037290055042831226,1.795064336145744e-05),(1.7635342786093133e-07,8.501732503505838e-09),(0.1975811392068863,0.009379212663945969),
            (0.9999450802803039,2.5396865513959486e-06),(0.003861812630202621,0.00018616099970469006),(5.4915386135689916e-05,2.5388453569775234e-06),(0.1976798228919506,0.009433006441083034)),
'PF_QoR': R((0.736909168958664,0.03533699897528221),(0.4894124686717987,0.019107243595156413),(0.26309083476662637,0.03533700020571302),(259.2953224182129,10.141161058166082),
            (0.7762225687503814,0.022475319152525406),(0.42816458344459535,0.019909615415552598),(0.2237774334847927,0.02247531919206554),(21.908295917510987,0.9917646565346722)),
'PP_QoR': R((0.9013577550649643,0.008438469878024319),(0.2954502820968628,0.01174671137003722),(0.09864224828779697,0.008438473753870556),(156.5289566040039,6.151399280663693),
            (0.6675678730010987,0.013121686881170193),(0.46262247711420057,0.005038954256333665),(0.3324321314692497,0.013121681562055757),(23.67231845855713,0.2190360127717551)),
'PR_QoR': R((0.9984244704246521,0.0004252747738101566),(0.04105533417314291,0.003174476186376443),(0.0015755190164782108,0.00042527042274127504),(21.752652740478517,1.6984002199085815),
            (0.9951601058244706,0.0003891401651093032),(0.03468538485467434,0.001809720391400476),(0.004839896969497204,0.00038913977683152493),(1.7748964548110961,0.09306916812367752)),
'PS_QoR': R((0.47933155596256255,0.09630559098584351),(0.7937225490808487,0.040319461109974794),(0.5206684485077858,0.09630559055405113),(420.6832870483398,21.48674160115967),
            (0.4242461025714874,0.07398806712793626),(0.6491398096084595,0.038758388321431324),(0.5757538929581643,0.07398806165658303),(33.34531116485596,1.9714366617734465)),
'PS_KD_PR': R((0.7492078870534897,0.0450829982113243),(0.43781241327524184,0.02591083695759255),(0.2507921174168587,0.04508300368732507),(232.2541015625,13.964859618492435),
              (0.644844451546669,0.023223490162483335),(0.5294895529747009,0.021659029601366515),(0.35515555292367934,0.023223495681507805),(27.209498119354247,1.0810678674865082)),
'PS_KD_PP': R((0.5795736610889435,0.09760894533095764),(0.4984182998538017,0.03144218152008804),(0.42042633444070815,0.09760895097606367),(264.4025291442871,16.852183177082697),
              (0.7509624660015106,0.02313392251714624),(0.4293714687228203,0.019418438808542392),(0.24903753027319908,0.02313392363049484),(22.06445178985596,0.9703304001736254)),
'PS_KD_PF': R((0.851377210021019,0.04503065551370328),(0.3822896346449852,0.030046265319656342),(0.14862278662621975,0.04503065499793086),(202.78623046875,15.892694442816662),
              (0.7164278864860535,0.0177204931511099),(0.4881912052631378,0.013494857033561375),(0.2835721202194691,0.017720500420036877),(25.087474155426026,0.6591039129570362)),
# Two PP_[QoR,KD_PR] runs were reported. The 20260707 run is used (predates the 20260712 PF_[QoR,KD_PP_PR] run that distills from it).
'PP_KD_PR': R((0.8372643619775773,0.016042950888680692),(0.4076624795794487,0.013229185737486509),(0.1627356342971325,0.016042950629499432),(216.1620132446289,6.72779545656391),
              (0.5727783262729644,0.013255529284587213),(0.5764591157436371,0.009472508992770965),(0.42722166180610655,0.013255533822387727),(29.511842346191408,0.44110732115765566)),
'PP_KD_PR_d_0714': R((0.11941554248332978,0.062207580591434504),(0.8554685056209564,0.01770322655590353),(0.880584454536438,0.06220757904837497),(453.62662811279296,9.292201136152313),
              (0.6575703948736191,0.00856126725082647),(0.48201044648885727,0.003184804167908644),(0.3424296095967293,0.008561279487538886),(24.676816368103026,0.11305265673348618)),
'PF_KD_PP_PR': R((0.8669833451509475,0.03249158645233239),(0.2749374657869339,0.018072858533802624),(0.1330166533589363,0.032491590396381845),(145.86887130737304,9.689096793403253),
                 (0.8666778534650803,0.006104769964655546),(0.36464316546916964,0.007062476767228957),(0.13332214765250683,0.006104770256214793),(18.676802253723146,0.3393136111534213)),
'PS_KD_PF_PP_PR': R((0.935118505358696,0.01231992486990799),(0.27425556182861327,0.0141297804535138),(0.06488150022923947,0.012319920753927616),(145.59960556030273,7.496488904536355),
                    (0.8027246803045273,0.009090395146981511),(0.3951208159327507,0.007682216241594101),(0.1972753196954727,0.009090396738171446),(20.307444667816164,0.36560305450702424)),
'PS_KD_PF|PP|PR': R((0.880671140551567,0.0442934451705281),(0.32412018328905107,0.026738953828550762),(0.11932886373251676,0.0442934456356305),(172.06518936157227,14.09934679827453),
                    (0.831139263510704,0.0074099780794434356),(0.35875581949949265,0.006148697601096237),(0.16886073872447013,0.0074099756568591696),(18.438607501983643,0.29628731363382704)),
'depth4': R((0.8802448719739914,0.02488153808121016),(0.34083407670259475,0.0241631738092903),(0.11975512765347958,0.024881534826241895),(180.95057907104493,12.6754486484551),
            (0.6389865010976792,0.019503311090306306),(0.5149434253573417,0.014040931507485702),(0.3610134914517403,0.01950332051649654),(26.45514659881592,0.7220784455063592)),
'depth6': R((0.5243492692708969,0.051762457240151764),(0.5165622279047966,0.015552459603683172),(0.4756507396697998,0.051762451149409604),(274.1517135620117,8.130877920785213),
            (0.7349101901054382,0.010351564091037215),(0.48063714504241944,0.008315523084683928),(0.26508981361985207,0.010351561530353463),(24.714169883728026,0.41218829870857193)),
'depth8': R((0.3840927928686142,0.08331644922964526),(0.6024339199066162,0.025762032824671023),(0.615907208621502,0.08331644693846152),(320.0466674804687,13.696205937530653),
            (0.6035721898078918,0.020387072365914655),(0.5720079153776169,0.010625572202359278),(0.3964278116822243,0.020387077105998914),(29.411056995391846,0.5170442180158554)),
'depth10': R((0.9141508847475052,0.005213399278229301),(0.3263901129364967,0.006415494797212196),(0.08584910854697228,0.005213395864289893),(173.10504989624025,3.5742481535770807),
             (0.801938134431839,0.011176925658865005),(0.3845792800188065,0.007579472402483877),(0.19806186556816102,0.01117692759010207),(19.761692810058594,0.34109965747342974)),
'gran_graph': R((0.8768881261348724,0.017167067346369858),(0.3760250210762024,0.017634268052536345),(0.12311187498271466,0.017167064211944496),(199.62459411621094,9.276321051660872),
                (0.7153109014034271,0.018669396672954527),(0.4655366361141205,0.012186307196169505),(0.284689100086689,0.01866940460222512),(23.926257514953612,0.5906145823296718)),
'gran_subgraph': R((0.7215021401643753,0.027770088056583327),(0.6588785439729691,0.0194210098058154),(0.2784978561103344,0.027770087689038183),(349.77758941650393,9.776739908127002),
                   (0.41947306096553805,0.02750268483974464),(0.7515183687210083,0.015419985414340741),(0.5805269420146942,0.02750268571536482),(38.62461757659912,0.7362896156998185)),
'gran_node': R((0.8742927849292755,0.010949478344561735),(0.46171564757823946,0.01774268807444538),(0.12570720836520194,0.010949475181627817),(245.13149490356446,9.72184845649777),
               (0.6980355858802796,0.012562634668522261),(0.4980812042951584,0.010994148518379963),(0.3019644200801849,0.012562641154658747),(25.599548625946046,0.5522468768281321)),
}
RES_OLR['depth2'] = RES_OLR['PS_KD_PR']
RES_OLR['gran_all'] = RES_OLR['PS_KD_PF_PP_PR']
for k, v in RES_OLR.items():
    for m in ('tns', 'wns'):
        assert abs(v[f'{m} r2'][0] + v[f'{m} rse'][0] - 1) < 1e-4, (k, m)

DATASETS = {'heldout': RES, 'openllm_rtl': RES_OLR}


==> scripts/split_tables.py <==
"""Split tables_<ds>.tex into one file per table for the ICLR (single-column) layout."""
import re, sys
sys.path.insert(0, '/home/claude/stepkd')
for ds in ('heldout', 'openllm_rtl'):
    src = open(f'/home/claude/stepkd/tables_{ds}.tex').read()
    for block in re.findall(r'\\begin\{table\*\}.*?\\end\{table\*\}', src, flags=re.S):
        label = re.search(r'\\label\{tab:([^}]*)\}', block).group(1)
        name = label.replace('-olr', '')
        b = block.replace('table*', 'table')
        if name == 'teachers':   # Table 1 had no resizebox; single-column needs one
            b = b.replace(r'\begin{tabular}', r'\resizebox{\textwidth}{!}{%' + '\n' + r'\begin{tabular}')
            b = b.replace(r'\end{tabular}', r'\end{tabular}}')
        open(f'tables/{ds}_{name}.tex', 'w').write(b + '\n')

